Understanding and Mitigating the Threat of Vec2Text to Dense Retrieval Systems

The emergence of Vec2Text -- a method for text embedding inversion -- has raised serious privacy concerns for dense retrieval systems which use text embeddings, such as those offered by OpenAI and Cohere. This threat comes from the ability for a malicious attacker with access to embeddings to reconstruct the original text. In this paper, we investigate various factors related to embedding models that may impact text recoverability via Vec2Text. We explore factors such as distance metrics, pooling functions, bottleneck pre-training, training with noise addition, embedding quantization, and embedding dimensions, which were not considered in the original Vec2Text paper. Through a comprehensive analysis of these factors, our objective is to gain a deeper understanding of the key elements that affect the trade-offs between the text recoverability and retrieval effectiveness of dense retrieval systems, offering insights for practitioners designing privacy-aware dense retrieval systems. We also propose a simple embedding transformation fix that guarantees equal ranking effectiveness while mitigating the recoverability risk. Overall, this study reveals that Vec2Text could pose a threat to current dense retrieval systems, but there are some effective methods to patch such systems.

==> analysis/Vect2Text_analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "2a8e6771",
   "metadata": {},
   "source": [
    "## Sample Passages"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "2224070b",
   "metadata": {},
   "outputs": [],
   "source": [
    "import json"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "aff6a349",
   "metadata": {},
   "outputs": [],
   "source": [
    "hotflip = json.loads('[\"\\u2581That\", \"\\u2581drawings\", \"\\u2581promises\", \"\\u2581Key\", \"kot\", \"iner\", \"jor\", \"\\u2581Respond\", \"\\u2581machines\", \"AK\", \"<pad>\", \"ance\", \"p\\u00e9\", \"izi\", \"very\", \"\\u2581nie\", \"<pad>\", \"<pad>\", \"Doar\", \"ceapa\", \"\\u2581Weg\", \"MEN\", \"\\u2581Am\", \"\\u2581OK\", \"\\u2581Jamie\", \"\\u2581words\", \"\\u2581Um\", \"\\u2581Imp\", \"refers\", \"\\u201c\", \"\\u2581War\", \"\\u2581Hop\", \"nism\", \"\\u2581the\", \"\\u2581serving\", \"\\u2581Bol\", \"\\u2581auto\", \"Palatul\", \"\\u2581fries\", \"rome\", \"\\u2581lighter\", \"\\u2581(1\", \"\\u258149\", \"\\u2581fetch\", \"\\u258119\", \"\\u2581cities\", \"\\u2581can\", \"\\u2581counting\", \"\\u258116,\", \"\\u2581As\"]')\n",
    "vec2text = json.loads('[\"\\u2581when\", \"\\u2581does\", \"\\u2581the\", \"\\u25817\", \"\\u2581episode\", \"\\u2581season\", \"\\u2581of\", \"\\u2581the\", \"\\u2581new\", \"\\u2581two\", \"\\u2581come\", \"\\u2581out\", \"</s>\"]')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "35e0e050",
   "metadata": {},
   "outputs": [],
   "source": [
    "def convert_to_sentence(vec):\n",
    "    return ' '.join([w.replace('▁','') for w in vec])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "8e73176e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'That drawings promises Key kot iner jor Respond machines AK <pad> ance pé izi very nie <pad> <pad> Doar ceapa Weg MEN Am OK Jamie words Um Imp refers “ War Hop nism the serving Bol auto Palatul fries rome lighter (1 49 fetch 19 cities can counting 16, As'"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "convert_to_sentence(hotflip)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "3f6b198d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'when does the 7 episode season of the new two come out </s>'"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "convert_to_sentence(vec2text)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4c56d625",
   "metadata": {},
   "source": [
    "## Noise Injection"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "aa29a4eb",
   "metadata": {},
   "outputs": [],
   "source": [
    "from plotnine import *\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "c783c35c",
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\"noise_injection_results.tsv\", sep='\\t')\n",
    "new_df = df.loc[:, ['Model', 'Noise', 'Effectiveness (top 20)', 'Reconstructibility (bleu)']]\n",
    "new_df['Effectiveness (top 20)'] = new_df['Effectiveness (top 20)']*100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "65a27558",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Model</th>\n",
       "      <th>Noise</th>\n",
       "      <th>Effectiveness (top 20)</th>\n",
       "      <th>Reconstructibility (bleu)</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>GTR original</td>\n",
       "      <td>0.001</td>\n",
       "      <td>71.08</td>\n",
       "      <td>73.0471</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>GTR original</td>\n",
       "      <td>0.010</td>\n",
       "      <td>70.11</td>\n",
       "      <td>12.4155</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>GTR original</td>\n",
       "      <td>0.100</td>\n",
       "      <td>8.84</td>\n",
       "      <td>1.5463</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>GTR original</td>\n",
       "      <td>1.000</td>\n",
       "      <td>6.81</td>\n",
       "      <td>1.1747</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>GTR fixed</td>\n",
       "      <td>0.001</td>\n",
       "      <td>77.26</td>\n",
       "      <td>53.5970</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>GTR fixed</td>\n",
       "      <td>0.010</td>\n",
       "      <td>76.90</td>\n",
       "      <td>8.4979</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>GTR fixed</td>\n",
       "      <td>0.100</td>\n",
       "      <td>8.20</td>\n",
       "      <td>1.4835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>GTR fixed</td>\n",
       "      <td>1.000</td>\n",
       "      <td>6.65</td>\n",
       "      <td>1.3448</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>DPR</td>\n",
       "      <td>0.001</td>\n",
       "      <td>80.06</td>\n",
       "      <td>71.6280</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>DPR</td>\n",
       "      <td>0.010</td>\n",
       "      <td>79.92</td>\n",
       "      <td>68.9989</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>DPR</td>\n",
       "      <td>0.100</td>\n",
       "      <td>78.61</td>\n",
       "      <td>10.1402</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>DPR</td>\n",
       "      <td>1.000</td>\n",
       "      <td>7.87</td>\n",
       "      <td>1.8390</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           Model  Noise  Effectiveness (top 20)  Reconstructibility (bleu)\n",
       "0   GTR original  0.001                   71.08                    73.0471\n",
       "1   GTR original  0.010                   70.11                    12.4155\n",
       "2   GTR original  0.100                    8.84                     1.5463\n",
       "3   GTR original  1.000                    6.81                     1.1747\n",
       "4      GTR fixed  0.001                   77.26                    53.5970\n",
       "5      GTR fixed  0.010                   76.90                     8.4979\n",
       "6      GTR fixed  0.100                    8.20                     1.4835\n",
       "7      GTR fixed  1.000                    6.65                     1.3448\n",
       "8            DPR  0.001                   80.06                    71.6280\n",
       "9            DPR  0.010                   79.92                    68.9989\n",
       "10           DPR  0.100                   78.61                    10.1402\n",
       "11           DPR  1.000                    7.87                     1.8390"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "c029b5bc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Model</th>\n",
       "      <th>Noise</th>\n",
       "      <th>Measure</th>\n",
       "      <th>Value</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>GTR original</td>\n",
       "      <td>0.001</td>\n",
       "      <td>Effectiveness (top 20)</td>\n",
       "      <td>71.0800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>GTR original</td>\n",
       "      <td>0.010</td>\n",
       "      <td>Effectiveness (top 20)</td>\n",
       "      <td>70.1100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>GTR original</td>\n",
       "      <td>0.100</td>\n",
       "      <td>Effectiveness (top 20)</td>\n",
       "      <td>8.8400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>GTR original</td>\n",
       "      <td>1.000</td>\n",
       "      <td>Effectiveness (top 20)</td>\n",
       "      <td>6.8100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>GTR fixed</td>\n",
       "      <td>0.001</td>\n",
       "      <td>Effectiveness (top 20)</td>\n",
       "      <td>77.2600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>GTR fixed</td>\n",
       "      <td>0.010</td>\n",
       "      <td>Effectiveness (top 20)</td>\n",
       "      <td>76.9000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>GTR fixed</td>\n",
       "      <td>0.100</td>\n",
       "      <td>Effectiveness (top 20)</td>\n",
       "      <td>8.2000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>GTR fixed</td>\n",
       "      <td>1.000</td>\n",
       "      <td>Effectiveness (top 20)</td>\n",
       "      <td>6.6500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>DPR</td>\n",
       "      <td>0.001</td>\n",
       "      <td>Effectiveness (top 20)</td>\n",
       "      <td>80.0600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>DPR</td>\n",
       "      <td>0.010</td>\n",
       "      <td>Effectiveness (top 20)</td>\n",
       "      <td>79.9200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>DPR</td>\n",
       "      <td>0.100</td>\n",
       "      <td>Effectiveness (top 20)</td>\n",
       "      <td>78.6100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>DPR</td>\n",
       "      <td>1.000</td>\n",
       "      <td>Effectiveness (top 20)</td>\n",
       "      <td>7.8700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>GTR original</td>\n",
       "      <td>0.001</td>\n",
       "      <td>Reconstructibility (bleu)</td>\n",
       "      <td>73.0471</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>GTR original</td>\n",
       "      <td>0.010</td>\n",
       "      <td>Reconstructibility (bleu)</td>\n",
       "      <td>12.4155</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>GTR original</td>\n",
       "      <td>0.100</td>\n",
       "      <td>Reconstructibility (bleu)</td>\n",
       "      <td>1.5463</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>GTR original</td>\n",
       "      <td>1.000</td>\n",
       "      <td>Reconstructibility (bleu)</td>\n",
       "      <td>1.1747</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>GTR fixed</td>\n",
       "      <td>0.001</td>\n",
       "      <td>Reconstructibility (bleu)</td>\n",
       "      <td>53.5970</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>GTR fixed</td>\n",
       "      <td>0.010</td>\n",
       "      <td>Reconstructibility (bleu)</td>\n",
       "      <td>8.4979</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>GTR fixed</td>\n",
       "      <td>0.100</td>\n",
       "      <td>Reconstructibility (bleu)</td>\n",
       "      <td>1.4835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>GTR fixed</td>\n",
       "      <td>1.000</td>\n",
       "      <td>Reconstructibility (bleu)</td>\n",
       "      <td>1.3448</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>DPR</td>\n",
       "      <td>0.001</td>\n",
       "      <td>Reconstructibility (bleu)</td>\n",
       "      <td>71.6280</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>DPR</td>\n",
       "      <td>0.010</td>\n",
       "      <td>Reconstructibility (bleu)</td>\n",
       "      <td>68.9989</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>DPR</td>\n",
       "      <td>0.100</td>\n",
       "      <td>Reconstructibility (bleu)</td>\n",
       "      <td>10.1402</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>DPR</td>\n",
       "      <td>1.000</td>\n",
       "      <td>Reconstructibility (bleu)</td>\n",
       "      <td>1.8390</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           Model  Noise                    Measure    Value\n",
       "0   GTR original  0.001     Effectiveness (top 20)  71.0800\n",
       "1   GTR original  0.010     Effectiveness (top 20)  70.1100\n",
       "2   GTR original  0.100     Effectiveness (top 20)   8.8400\n",
       "3   GTR original  1.000     Effectiveness (top 20)   6.8100\n",
       "4      GTR fixed  0.001     Effectiveness (top 20)  77.2600\n",
       "5      GTR fixed  0.010     Effectiveness (top 20)  76.9000\n",
       "6      GTR fixed  0.100     Effectiveness (top 20)   8.2000\n",
       "7      GTR fixed  1.000     Effectiveness (top 20)   6.6500\n",
       "8            DPR  0.001     Effectiveness (top 20)  80.0600\n",
       "9            DPR  0.010     Effectiveness (top 20)  79.9200\n",
       "10           DPR  0.100     Effectiveness (top 20)  78.6100\n",
       "11           DPR  1.000     Effectiveness (top 20)   7.8700\n",
       "12  GTR original  0.001  Reconstructibility (bleu)  73.0471\n",
       "13  GTR original  0.010  Reconstructibility (bleu)  12.4155\n",
       "14  GTR original  0.100  Reconstructibility (bleu)   1.5463\n",
       "15  GTR original  1.000  Reconstructibility (bleu)   1.1747\n",
       "16     GTR fixed  0.001  Reconstructibility (bleu)  53.5970\n",
       "17     GTR fixed  0.010  Reconstructibility (bleu)   8.4979\n",
       "18     GTR fixed  0.100  Reconstructibility (bleu)   1.4835\n",
       "19     GTR fixed  1.000  Reconstructibility (bleu)   1.3448\n",
       "20           DPR  0.001  Reconstructibility (bleu)  71.6280\n",
       "21           DPR  0.010  Reconstructibility (bleu)  68.9989\n",
       "22           DPR  0.100  Reconstructibility (bleu)  10.1402\n",
       "23           DPR  1.000  Reconstructibility (bleu)   1.8390"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "long_df = pd.melt(new_df, id_vars=['Model', 'Noise'], var_name='Measure', value_name='Value')\n",
    "long_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "4e516598",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x700 with 2 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 700,
       "width": 400
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "line_plot = (\n",
    "    ggplot(long_df, aes(x='factor(Noise)', y='Value', color=\"Model\", group=\"Model\", shape=\"Model\")) +  # Specify data and aesthetics\n",
    "    geom_line() +\n",
    "    geom_point() +\n",
    "    facet_wrap(\"Measure\", ncol=1) +\n",
    "    labs(x='Noise (λ)', y='') +  # Add labels and title\n",
    "    theme_minimal() +\n",
    "    theme(text=element_text(size=12, family=\"Helvetica\")) +\n",
    "    theme(figure_size=(4,7)) +\n",
    "    theme(legend_position='bottom', legend_title=element_blank())\n",
    ")\n",
    "\n",
    "# Display the plot\n",
    "print(line_plot)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "3f015300",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/homebrew/lib/python3.10/site-packages/plotnine/ggplot.py:587: PlotnineWarning: Saving 4 x 7 in image.\n",
      "/opt/homebrew/lib/python3.10/site-packages/plotnine/ggplot.py:588: PlotnineWarning: Filename: ../figures/noise_plot.pdf\n"
     ]
    }
   ],
   "source": [
    "line_plot.save(\"../figures/noise_plot.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e7ecfa1e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> analysis/plot.py <==
from plotnine import *
import pandas as pd

df = pd.read_csv("noise_injection_results.tsv", sep='\t')
new_df = df.loc[:, ['Model', 'Noise', 'Effectiveness (top 20)', 'Reconstructibility (bleu)']]
new_df['Effectiveness (top 20)'] = new_df['Effectiveness (top 20)']*100

long_df = pd.melt(new_df, id_vars=['Model', 'Noise'], var_name='Measure', value_name='Value')

line_plot = (
    ggplot(long_df, aes(x='factor(Noise)', y='Value', color="Model", group="Model", shape="Model")) +  # Specify data and aesthetics
    geom_line(linetype='dotted') +
    geom_point() +
    facet_wrap("Measure", ncol=1) +
    labs(x='Noise (λ)', y='') +  # Add labels and title
    theme_minimal() +
    theme(text=element_text(size=12, family="Helvetica")) +
    theme(figure_size=(4,7)) +
    theme(legend_position='bottom', legend_title=element_blank())
)

# Display the plot
print(line_plot)
line_plot.save("../figures/noise_plot.pdf")
